Almost primes in almost all short intervals II

We show that, for almost all $x$, the interval $(x, x+(\log x)^{2.1}]$ contains products of exactly two primes. This improves on a work of the second author that had $3.51$ in place of $2.1$. To obtain this improvement, we prove a new type II estimate. One of the new innovations is to use Heath-Brown's mean value theorem for sparse Dirichlet polynomials.

==> anc/AlmostPrimeIICalculations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      9139,        225]
NotebookOptionsPosition[      8072,        198]
NotebookOutlinePosition[      8514,        215]
CellTagsIndexPosition[      8471,        212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Mathematica code for computing Buchstab integrals for the paper \
\[OpenCurlyDoubleQuote]Almost primes in almost all short intervals II\
\[CloseCurlyDoubleQuote] by K. Matom\[ADoubleDot]ki and J. Ter\[ADoubleDot]v\
\[ADoubleDot]inen\
\>", "Subtitle",
 CellChangeTimes->{{3.85615687273507*^9, 3.856156877838681*^9}, {
  3.8622964953031116`*^9, 3.8622965493428373`*^9}, {3.862296671689611*^9, 
  3.862296675577984*^9}},ExpressionUUID->"9a8e12f8-23ca-482a-9c0b-\
4777b43b150c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "Mathematica", " ", "11", " ", "code", " ", "computes", " ", 
    "the", " ", "integral", " ", "denoted", " ", "by", " ", "I2", 
    RowBox[{"(", "0", ")"}], " ", "in", " ", "Section", " ", "2", " ", "of", 
    " ", "the", " ", "paper"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.862296682282332*^9, 3.8622967328554225`*^9}, {
  3.862297468788494*^9, 3.862297489722374*^9}, {3.8632410293781376`*^9, 
  3.8632410453942013`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"225a5544-045b-49d5-81ce-4acf965a535c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "Buchstab", " ", "function"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "approximated", " ", "from", " ", "above", " ", "in", " ", "the", " ", 
      "region", " ", "u"}], ">", "3"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Buchstab", "[", "u_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"u", "<", "1"}], "]"}], "*", "0"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "u"}], "*", 
      RowBox[{"Boole", "[", 
       RowBox[{"1", "\[LessEqual]", "u", "<", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ")"}], "*", 
      RowBox[{"Boole", "[", 
       RowBox[{"2", "\[LessEqual]", " ", "u", "<", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "3"}], ")"}], "*", 
      RowBox[{"Boole", "[", 
       RowBox[{"u", "\[GreaterEqual]", "3"}], "]"}]}]}]}], "    ", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8558144067720613`*^9, 3.8558144117021065`*^9}, {
   3.8559090506176043`*^9, 3.8559090567513323`*^9}, {3.8559090904271994`*^9, 
   3.8559091071012154`*^9}, {3.8561537825731335`*^9, 
   3.8561537936607924`*^9}, {3.86127231234007*^9, 3.861272345402273*^9}, {
   3.8622965607061644`*^9, 3.8622965727611833`*^9}, {3.862297511494466*^9, 
   3.8622975136409388`*^9}, 3.866106786254056*^9},
 CellLabel->"In[12]:=",
 CellID->2,ExpressionUUID->"ca0bee78-2724-4a70-99e3-277c953748ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "integrand", " ", "of", " ", "I2", 
    RowBox[{"(", "0", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u1_", ",", "u2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{"u2", "\[LessEqual]", " ", "u1"}], "]"}], "*", 
    RowBox[{"Boole", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"u1", "+", 
         RowBox[{"4", "u2"}]}], "\[GreaterEqual]", "1"}], "||", 
       RowBox[{"u1", "\[GreaterEqual]", 
        RowBox[{"1", "/", "4"}]}]}], ")"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"u1", "*", 
        RowBox[{"u2", "^", "2"}]}], ")"}]}], ")"}], "*", 
    RowBox[{"Buchstab", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "u1", "-", "u2"}], ")"}], "/", "u2"}], "]"}], "   ", 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.8558040994342146`*^9, 3.855804164966257*^9}, {
  3.855809558277458*^9, 3.855809562432677*^9}, {3.855812180564145*^9, 
  3.855812181304694*^9}, {3.8612723400549574`*^9, 3.861272366108041*^9}, {
  3.8622965740334253`*^9, 3.8622965859942536`*^9}, {3.8622971864615326`*^9, 
  3.8622971870890555`*^9}, {3.866106829938573*^9, 3.8661068306074204`*^9}, {
  3.8661069188121443`*^9, 3.866106919471752*^9}},
 CellID->1,ExpressionUUID->"26e9318f-06e6-404b-b815-51da7170f073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Calculating", " ", "the", " ", "two"}], "-", 
     RowBox[{"dimensional", " ", "integral"}]}], ";", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "lower", " ", "bound", " ", "for", " ", "integration", " ", 
      "is", " ", "\[Theta]"}], "=", 
     RowBox[{"2", "/", "11"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"I2", "[", "\[Theta]_", "]"}], " ", ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"u1", ",", "u2"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u1", ",", "\[Theta]", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u2", ",", "\[Theta]", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], 
   "  "}]}]], "Input",
 CellChangeTimes->{{3.85580841489657*^9, 3.8558084200555596`*^9}, {
   3.8558090261489973`*^9, 3.855809027901387*^9}, {3.855809112225007*^9, 
   3.855809125437582*^9}, {3.8558097006190877`*^9, 3.8558097031972713`*^9}, {
   3.855814415167708*^9, 3.8558144204678216`*^9}, {3.855815412611785*^9, 
   3.8558154208545384`*^9}, {3.8561538231333055`*^9, 3.856153826538509*^9}, {
   3.861272287397086*^9, 3.8612722972349*^9}, 3.8612723578959236`*^9, {
   3.8622965878578787`*^9, 3.8622965906104712`*^9}, {3.8622969647236223`*^9, 
   3.8622969656431956`*^9}, {3.862297099610794*^9, 3.862297099719415*^9}, {
   3.8622971421833987`*^9, 3.8622971424830647`*^9}, {3.8622973198044915`*^9, 
   3.8622973683904514`*^9}, {3.8622974123197803`*^9, 3.862297426841078*^9}, {
   3.8661068335795703`*^9, 3.86610683409962*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e54b09fe-c0bc-443e-8279-b74e309c1605"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "[", 
  RowBox[{"2", "/", "11"}], "]"}]], "Input",
 CellChangeTimes->{{3.85580912901865*^9, 3.85580913157388*^9}, {
   3.855809173730475*^9, 3.8558092412680254`*^9}, {3.8558095134109125`*^9, 
   3.855809514198984*^9}, {3.855809594710688*^9, 3.8558095949880424`*^9}, {
   3.8558097128669233`*^9, 3.855809720934928*^9}, {3.855809780067314*^9, 
   3.8558097830863647`*^9}, {3.855812419081029*^9, 3.855812419597971*^9}, {
   3.8558136353818855`*^9, 3.855813636955884*^9}, {3.855813672707015*^9, 
   3.855813672790475*^9}, 3.8558137149903865`*^9, {3.855815427317995*^9, 
   3.8558154674258523`*^9}, {3.856153474694626*^9, 3.856153475937451*^9}, {
   3.8561536210016127`*^9, 3.8561536211767044`*^9}, {3.8561536704167576`*^9, 
   3.856153701412812*^9}, {3.8561538317242312`*^9, 3.8561538327276726`*^9}, {
   3.856229726513811*^9, 3.85622972918552*^9}, {3.861272291000213*^9, 
   3.8612723000479746`*^9}, {3.8622965932391057`*^9, 
   3.8622965933527703`*^9}, {3.86610688595688*^9, 3.8661068915902567`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b40c0b32-50ae-40e5-b554-eb03f30f5870"],

Cell[BoxData["0.9815752705800405`"], "Output",
 CellChangeTimes->{
  3.8622975373205757`*^9, 3.862297604762266*^9, {3.8661068694448214`*^9, 
   3.8661068942556353`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"73aa1b6d-45d2-4bda-be6a-0c398beeb36a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 805},
WindowMargins->{{-10, Automatic}, {Automatic, 5}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 484, 9, 125, "Subtitle",ExpressionUUID->"9a8e12f8-23ca-482a-9c0b-4777b43b150c"],
Cell[1054, 33, 622, 11, 102, "Input",ExpressionUUID->"225a5544-045b-49d5-81ce-4acf965a535c"],
Cell[1679, 46, 1768, 46, 102, "Input",ExpressionUUID->"ca0bee78-2724-4a70-99e3-277c953748ee",
 CellID->2],
Cell[3450, 94, 1444, 35, 102, "Input",ExpressionUUID->"26e9318f-06e6-404b-b815-51da7170f073",
 CellID->1],
Cell[4897, 131, 1765, 37, 73, "Input",ExpressionUUID->"e54b09fe-c0bc-443e-8279-b74e309c1605"],
Cell[CellGroupData[{
Cell[6687, 172, 1106, 16, 43, "Input",ExpressionUUID->"b40c0b32-50ae-40e5-b554-eb03f30f5870"],
Cell[7796, 190, 248, 4, 49, "Output",ExpressionUUID->"73aa1b6d-45d2-4bda-be6a-0c398beeb36a"]
}, Open  ]]
}, Open  ]]
}
]
*)


